PlenoptiCam v1.0: A light-field imaging framework

Light-field cameras play a vital role for rich 3-D information retrieval in narrow range depth sensing applications. The key obstacle in composing light-fields from exposures taken by a plenoptic camera is to computationally calibrate, align and rearrange four-dimensional image data. Several attempts have been proposed to enhance the overall image quality by tailoring pipelines dedicated to particular plenoptic cameras and improving the consistency across viewpoints at the expense of high computational loads. The framework presented herein advances prior outcomes thanks to its novel micro image scale-space analysis for generic camera calibration independent of the lens specifications and its parallax-invariant, cost-effective viewpoint color equalization from optimal transport theory. Artifacts from the sensor and micro lens grid are compensated in an innovative way to enable superior quality in sub-aperture image extraction, computational refocusing and Scheimpflug rendering with sub-sampling capabilities. Benchmark comparisons using established image metrics suggest that our proposed pipeline outperforms state-of-the-art tool chains in the majority of cases. Results from a Wasserstein distance further show that our color transfer outdoes the existing transport methods. Our algorithms are released under an open-source license, offer cross-platform compatibility with few dependencies and different user interfaces. This makes the reproduction of results and experimentation with plenoptic camera technology convenient for peer researchers, developers, photographers, data scientists and others working in this field.

==> img/calib/b_hex-correct/pcam_script.py <==
from laser_grid_cam_projection import *
import imageio

if __name__ == '__main__':

    # generate grid
    dims = [13, 13]#[int(1.7*69), int(1.7*69)]
    struc = 'hex'#'rec'
    grid = grid_gen(dims, struc)
    sen_dims = np.array([3.6, 3.6, 720, 720])

    # distances
    o_distances = [100, 200, 1000]

    # add z distance values and transpose
    pts = np.concatenate([grid, np.ones([grid.shape[0], 1])], axis=1).transpose()

    # set camera parameters
    cam_K = compose_intrinsic(fx=1.35, fy=1.35, cx=.11, cy=.018) # intrinsic camera matrix
    cam_C = np.array([0, 0, 0])[..., np.newaxis] # camera position
    cam_R = compose_rota(np.zeros(3)) # camera rotation matrix (x, y, z) degree angles

    # create projector parameters
    src_K = compose_intrinsic(fx=.675, fy=.675, cx=0, cy=0)     # intrinsic projector matrix
    src_C = np.array([0, 0, 0])[..., np.newaxis]    # projector position
    src_R = compose_rota(np.array([0, 0, 0]))   # projector rotation matrix (x, y, z) degree angles

    # calculate projections
    cam_axis, src_axis = device_axes([src_K, src_C, src_R], [cam_K, cam_C, cam_R], max(o_distances))
    pts_imgs, pts_objs = ([] for i in range(2))
    for o_distance in o_distances:
        pts_img, pts_obj = projection_calc(o_distance, pts, [src_K, src_C, src_R], [cam_K, cam_C, cam_R])[:2]
        pts_imgs.append(pts_img)
        pts_objs.append(pts_obj)

    # draw 3D plot
    fig1 = plt.figure(figsize=(5, 5), dpi=100)
    ax1 = fig1.gca(projection='3d')
    ax1.view_init(azim=-45, elev=210)
    ax1 = plot_axes(ax1, cam_axis, src_axis)

    # plot object and image points
    colors = itertools.cycle(['blue', 'green', 'orange'])
    for i in range(len(o_distances)):
        c = next(colors)
        ax1 = plot_world(ax1, pts_objs[i], pts_imgs[i], dims, c)

    # 2-D vector plot of sensor image
    fig2 = plt.figure(figsize=(5, 5), dpi=100)
    ax2 = fig2.gca()
    plot_sensor_imgs(ax2, pts_imgs, o_distances)

    # 2-D pixelated sensor image
    for i in range(len(o_distances)):
        sensor_img, spot_list = plot_pixelated_img(pts_objs[i], pts_imgs[i], cam_K, sen_dims, f_num=.1, obj_size=12, noise=True, square=False)
        plt.figure()
        plt.title(str(o_distances[i]) + ' mm')

        # export data
        imageio.imsave(str(i)+'_res.png', sensor_img)
        np.savetxt(str(i)+'_res.txt', spot_list)


==> img/calib/c_hex-correct/pcam_script.py <==
from laser_grid_cam_projection import *
import imageio

if __name__ == '__main__':

    # generate grid
    dims = [13, 13]#[int(1.7*69), int(1.7*69)]
    struc = 'hex'#'rec'
    grid = grid_gen(dims, struc)
    sen_dims = np.array([3.6, 3.6, 720, 720])

    # distances
    o_distances = [100, 200, 1000]

    # add z distance values and transpose
    pts = np.concatenate([grid, np.ones([grid.shape[0], 1])], axis=1).transpose()

    # set camera parameters
    cam_K = compose_intrinsic(fx=1.35, fy=1.35, cx=.1, cy=.018) # intrinsic camera matrix
    cam_C = np.array([0, 0, 0])[..., np.newaxis] # camera position
    cam_R = compose_rota(np.zeros(3)) # camera rotation matrix (x, y, z) degree angles

    # create projector parameters
    src_K = compose_intrinsic(fx=.7, fy=.7, cx=0, cy=0)     # intrinsic projector matrix
    src_C = np.array([0, 0, 0])[..., np.newaxis]    # projector position
    src_R = compose_rota(np.array([0, 0, 0]))   # projector rotation matrix (x, y, z) degree angles

    # calculate projections
    cam_axis, src_axis = device_axes([src_K, src_C, src_R], [cam_K, cam_C, cam_R], max(o_distances))
    pts_imgs, pts_objs = ([] for i in range(2))
    for o_distance in o_distances:
        pts_img, pts_obj = projection_calc(o_distance, pts, [src_K, src_C, src_R], [cam_K, cam_C, cam_R])[:2]
        pts_imgs.append(pts_img)
        pts_objs.append(pts_obj)

    # draw 3D plot
    fig1 = plt.figure(figsize=(5, 5), dpi=100)
    ax1 = fig1.gca(projection='3d')
    ax1.view_init(azim=-45, elev=210)
    ax1 = plot_axes(ax1, cam_axis, src_axis)

    # plot object and image points
    colors = itertools.cycle(['blue', 'green', 'orange'])
    for i in range(len(o_distances)):
        c = next(colors)
        ax1 = plot_world(ax1, pts_objs[i], pts_imgs[i], dims, c)

    # 2-D vector plot of sensor image
    fig2 = plt.figure(figsize=(5, 5), dpi=100)
    ax2 = fig2.gca()
    plot_sensor_imgs(ax2, pts_imgs, o_distances)

    # 2-D pixelated sensor image
    for i in range(len(o_distances)):
        sensor_img, spot_list = plot_pixelated_img(pts_objs[i], pts_imgs[i], cam_K, sen_dims, f_num=.1, obj_size=12, noise=True, square=False)
        plt.figure()
        plt.title(str(o_distances[i]) + ' mm')
        #plt.imshow(sensor_img)1

        # export data
        imageio.imsave(str(i)+'_res.png', sensor_img)
        np.savetxt(str(i)+'_spot_list.txt', spot_list)

    #plt.show()

